A mechanism-driven reinforcement learning framework for shape optimization of airfoils

In this paper, a novel mechanism-driven reinforcement learning framework is proposed for airfoil shape optimization. To validate the framework, a reward function is designed and analyzed, from which the equivalence between the maximizing the cumulative reward and achieving the optimization objectives is guaranteed theoretically. To establish a quality exploration, and to obtain an accurate reward from the environment, an efficient solver for steady Euler equations is employed in the reinforcement learning method. The solver utilizes the B\'ezier curve to describe the shape of the airfoil, and a Newton-geometric multigrid method for the solution. In particular, a dual-weighted residual-based h-adaptive method is used for efficient calculation of target functional. To effectively streamline the airfoil shape during the deformation process, we introduce the Laplacian smoothing, and propose a B\'ezier fitting strategy, which not only remits mesh tangling but also guarantees a precise manipulation of the geometry. In addition, a neural network architecture is designed based on an attention mechanism to make the learning process more sensitive to the minor change of the airfoil geometry. Numerical experiments demonstrate that our framework can handle the optimization problem with hundreds of design variables. It is worth mentioning that, prior to this work, there are limited works combining such high-fidelity partial differential equatons framework with advanced reinforcement learning algorithms for design problems with such high dimensionality.

==> doi.py <==
import requests
from pybtex.database import parse_file

# 加载 .bib 文件
bib_data = parse_file('cleaned_bib_file.bib')

for entry in bib_data.entries.values():
    # 假设你使用标题来查询 DOI，实际应用中可能需要结合更多信息
    title = entry.fields.get('title')
    if title:
        # 构造 Crossref API 请求
        response = requests.get(f'https://api.crossref.org/works?query.title={title}')
        data = response.json()
        
        # 假设查询的第一个结果是正确的
        doi = data['message']['items'][0]['DOI']
        entry.fields['doi'] = doi

# 将更新后的数据保存回 .bib 文件
with open('updated_bib_file.bib', 'w') as bibfile:
    bibfile.write(bib_data.to_string('bibtex'))



==> run.sh <==
#!/bin/zsh
pdflatex $1.tex
bibtex $1
pdflatex $1.tex
pdflatex $1.tex


==> test.py <==
# -*- coding:utf-8 -*-
import pandas as pd
import numpy as np
import bz2
import re
import tkinter as tk
from tkinter import messagebox

# 加载数据和模型
filepath = "./main.txt"
df = pd.read_csv(filepath, sep="\t")
model_path = "./sgns.merge.word.bz2"

# 加载词向量模型
def load_dense_model(filepath, dim=300):
    model = {}
    with bz2.open(filepath, 'rt', encoding='utf-8') as f:
        for line in f:
            tokens = line.rstrip().split(' ')
            word = tokens[0]
            vector = np.array([float(x) for x in tokens[1:]], dtype=np.float32)
            model[word] = vector
    return model

model = load_dense_model(model_path)

# 主函数
# 主函数
def main():
    def search():
        # 获取用户输入
        search_word = entry.get()

        # 查找输入词语的各级义类
        word_info = df[df['词语'] == search_word]
        if word_info.empty:
            messagebox.showinfo("结果", "未找到该词语的义类信息。")
        return

    # 显示词语的各级义类和难度等级
    result = f"{search_word} 的信息为：\n"
    result += f"难度等级：{word_info.iloc[0]['难度等级']}\n"
    result += f"一级义类：{word_info.iloc[0]['一级义类']}\n"
    result += f"二级义类：{word_info.iloc[0]['二级义类']}\n"
    result += f"三级义类：{word_info.iloc[0]['三级义类']}\n"
    result += f"四级义类：{word_info.iloc[0]['四级义类']}\n"

    # 计算输入词语与其他词语的语义距离
    distances = {}
    for _, row in df.iterrows():
        other_word = row['词语']
        if other_word == search_word:
            continue
        input_vector = model.get(search_word)
        word_vector = model.get(other_word)
        if input_vector is None or word_vector is None:
            continue
        distance = np.linalg.norm(input_vector - word_vector)
        distances[other_word] = distance

    # 找到与输入词语语义距离最近的前十个词语及其属性
    closest_words = sorted(distances.keys(), key=lambda x: distances[x])[:10]
    closest_words_info = df[df['词语'].isin(closest_words)]

    # 将结果以表格形式添加到文本框中
    result += "\n与输入词语语义距离最小的前十个词语及其义类和语义距离值：\n"
    result += f"{'词语':<10}{'难度等级':<10}{'四级义类':<20}{'语义距离值':<15}\n"
    result += "-" * 55 + "\n"

    for word in closest_words:
        word_info = closest_words_info[closest_words_info['词语'] == word].iloc[0]
        result += f"{word:<10}{word_info['难度等级']:<10}{word_info['四级义类']:<20}{distances[word]:.2f}\n"

        text.delete(1.0, tk.END)
        text.insert(tk.END, result)

    # 创建Tkinter窗口
    window = tk.Tk()
    window
